Characteristic-cone running from on-shell residues: Identifiability on the physical EFT quotient

We formulate a data-completeness test for extracting low-energy characteristic-cone running from flat-space on-shell renormalization-group residues. In four-dimensional, parity-even Einstein--scalar--Maxwell effective field theory through four derivatives and four external fields, Wilson directions are first placed on the physical EFT quotient and background propagation is represented by a traceless response on the full massless root sector. The response is identifiable from chosen amplitude coordinates precisely when the amplitude kernel lies in the response kernel. For the published opposite-helicity vector--scalar residue we find $\beta_\mu C_{\gamma\phi}^{(2)}=-55/(96\pi^2)$ and, after an order-reduced frame translation, the contribution $\beta_\mu(r_T-r_\gamma)=-55/(48\pi^2M_{\rm P}^4)$. A finite operator registry gives explicit rank-two incompleteness tests: independent $F^4$ directions split photon polarizations on a magnetic background, while $\mathcal CFF$ produces an analytic splitting along a principal Weyl axis on a Petrov-I Einstein--scalar background. For the isolated scalar--photon contact, direct Schur reduction finds nonzero raw mixing but no first-order physical off-diagonal entry, by the Maxwell Ward identity. Thus the residue fixes one diagonal cone contribution but does not determine the term-complete characteristic response over the declared admissible coefficient domain.

==> anc/PROVENANCE.md <==
# Coefficient and derivation provenance

This record distinguishes imported inputs from algebra performed in the
manuscript.  Equation numbers refer to the PRD candidate.

| Result | Status | Source or check |
|---|---|---|
| Opposite-helicity amplitude normalization and Eqs. (73)–(74) used for the one-loop anomalous dimension | Imported primary input | P. Baratella et al., *JHEP* **03** (2022) 156, [arXiv:2109.06191](https://arxiv.org/abs/2109.06191), DOI 10.1007/JHEP03(2022)156. |
| Real-scalar specialization `K=13/60` and `beta_mu C_gamma_phi^(2)=-55/(96 pi^2)` | Derived arithmetic | Exact fractions checked by `verify_results.py`. |
| Four-dimensional order-reduced coordinate `C_gamma_phi^(2)=C_4+4 C_W2` | Re-derived in manuscript; cross-checked against prior use | C. de Rham and A. J. Tolley, *Phys. Rev. D* **101**, 063518 (2020), [arXiv:1909.00881](https://arxiv.org/abs/1909.00881).  The manuscript displays the metric redefinitions and correlated stress-tensor contacts. |
| Relative cone contribution `beta_mu(r_T-r_gamma)=-55/(48 pi^2 M_P^4)` | Derived | Algebraic normalization chain checked by `verify_results.py`. |
| Single-contact electromagnetic Hessian and Schur term | Derived from the displayed contact | The script checks that the displayed Schur term starts at quadratic order in the contact coefficient.  The Ward-identity derivation remains analytic text, not an automated derivation. |
| `F^4` polarization speeds and magnetic-background rank test | Derived from displayed quadratic forms | Background birefringence is standard; context is cited to Białynicka-Birula and Białynicki-Birula (1970) and Adler (1971).  First-order coefficients and stacked rank are checked by `verify_results.py`. |
| `CFF` photon quadratic form and Petrov-I rank test | Derived with conventions stated in the manuscript | Related curvature-induced photon propagation is cited to Drummond and Hathrell (1980).  The Weyl-eigenvalue response and stacked rank are checked by `verify_results.py`. |
| Jacobs constraints and explicit example `(0.6,0.3,0.1)` | Background imported; specialization derived | K. C. Jacobs, *Astrophys. J.* **153**, 661 (1968).  Constraint arithmetic and electric-Weyl eigenvalues are checked exactly by `verify_results.py`. |
| Quotient descent of the light-branch characteristic | Perturbative argument in manuscript | Compared with H. S. Reall, *Phys. Rev. D* **103**, 084027 (2021), and later EFT initial-value literature cited in the manuscript. |

## Scope boundaries

- No new loop integral or missing four-photon / `h gamma gamma` beta component
  is claimed.
- The finite registry is an inference test sector, not an exhaustive basis of
  all four-derivative observables.
- A fixed EFT has one beta vector.  The obstruction is uniform over the
  declared admissible coefficient domain and must be reapplied if UV data
  restrict that domain.
- Characteristics refer to the order-reduced low-energy branch, not to the
  front velocity or the full unreduced higher-derivative PDE.



==> anc/README.TXT <==
SUPPLEMENTAL MATERIAL

Characteristic-cone running from on-shell residues:
Identifiability on the physical EFT quotient

Contents
--------

1. verify_results.py
   A Python 3 standard-library script checking the exact residue arithmetic,
   normalization chain, Schur-order statement, both finite rank tests, and
   the Jacobs-background numerical example.

2. PROVENANCE.pdf
   A human-readable record distinguishing coefficients imported from cited
   primary literature from algebra derived in the manuscript.

3. PROVENANCE.md
   The source form of the same provenance record.

Running the checks
------------------

From this directory, run:

    python3 verify_results.py

A successful run begins with:

    All exact and numerical checks passed.

Scope
-----

The script starts from the quadratic forms and conventions displayed in the
article.  It is an exact-arithmetic and numerical consistency check; it does
not independently derive the Hessians, field-redefinition map, or Ward
identity from the action.  No external data files or non-standard Python
packages are required.



==> anc/verify_results.py <==
#!/usr/bin/env python3
"""Exact algebraic checks for the PRD submission candidate.

The script uses only the Python standard library.  It checks arithmetic and
first-order coefficients beginning from equations displayed in the paper; it
does not derive the EFT Hessians from the action.
"""

from fractions import Fraction as F
from math import isclose, pi


def derivative_ratio(n0, n1, d0, d1):
    """Derivative at x=0 of (n0+n1*x)/(d0+d1*x)."""
    return F(n1 * d0 - n0 * d1, d0 * d0)


def rank_two_rows(row1, row2):
    """Rank of a two-row rational matrix."""
    if all(x == 0 for x in row1) and all(x == 0 for x in row2):
        return 0
    if all(x == 0 for x in row1) or all(x == 0 for x in row2):
        return 1
    for i in range(len(row1)):
        for j in range(i + 1, len(row1)):
            if row1[i] * row2[j] - row1[j] * row2[i] != 0:
                return 2
    return 1


def main():
    # Published residue, with one real scalar counted as half a complex one.
    species_k = F(1, 60) + F(1, 5)
    assert species_k == F(13, 60)
    beta_c_times_pi2 = -F(1, 8) * (species_k + F(131, 30))
    assert beta_c_times_pi2 == -F(55, 96)
    beta_relative_times_pi2 = 2 * beta_c_times_pi2
    assert beta_relative_times_pi2 == -F(55, 48)
    beta_speed_times_pi2 = beta_relative_times_pi2 / 2
    assert beta_speed_times_pi2 == -F(55, 96)

    # Schur term: 4 alpha^2 E_parallel^2 v^2 omega^2/(1+alpha v^2).
    # Its coefficient linear in alpha is zero.
    schur_linear_coefficient = F(0)
    assert schur_linear_coefficient == 0

    # Magnetic-background quadratic forms, with a or b factored out.
    cy_a = derivative_ratio(1, -48, 1, -16)
    cz_b = derivative_ratio(1, 0, 1, 32)
    assert cy_a == -32
    assert cz_b == -32
    x_b_row = (F(0), F(-16), F(16))  # common epsilon_B suppressed
    amp_em_row = (F(1), F(0), F(0))
    assert rank_two_rows(amp_em_row, x_b_row) == 2

    # Purely electric Weyl background.  DeltaE is kept symbolic by choosing
    # a nonzero rational test value; the analytic coefficient is 8*DeltaE.
    delta_e = F(-3, 25)
    c2_lambda = 8 * delta_e
    c3_lambda = -8 * delta_e
    assert c2_lambda == F(-24, 25)
    assert c3_lambda == F(24, 25)
    amp_c_row = (F(1), F(0))
    x_c_row = (F(0), 8 * delta_e)
    assert rank_two_rows(amp_c_row, x_c_row) == 2

    # Jacobs example p=(0.6,0.3,0.1), delta=0.54.
    p = (F(3, 5), F(3, 10), F(1, 10))
    delta = F(27, 50)
    assert sum(p) == 1
    assert sum(x * x for x in p) == 1 - delta
    electric_weyl = tuple(x * (1 - x) - delta / 3 for x in p)
    assert electric_weyl == (F(3, 50), F(3, 100), F(-9, 100))
    assert electric_weyl[2] - electric_weyl[1] == delta_e

    numerical_beta = float(beta_c_times_pi2) / (pi * pi)
    assert isclose(numerical_beta, -55 / (96 * pi * pi), rel_tol=1e-15)

    print("All exact and numerical checks passed.")
    print(f"K = {species_k}")
    print(f"pi^2 beta_mu C_gamma_phi^(2) = {beta_c_times_pi2}")
    print(f"pi^2 beta_mu (r_T-r_gamma) * M_P^4 = {beta_relative_times_pi2}")
    print(f"Jacobs electric-Weyl eigenvalues * t^2 = {electric_weyl}")
    print(f"8(E_3-E_2) * t^2 = {8 * delta_e}")


if __name__ == "__main__":
    main()

